Runaway OB Stars in the Small Magellanic Cloud: Dynamical Versus Supernova Ejections

Runaway OB stars are ejected from their parent clusters via two mechanisms, both involving multiple stars: the dynamical ejection scenario (DES) and the binary supernova scenario (BSS). We constrain the relative contributions from these two ejection mechanisms in the Small Magellanic Cloud (SMC) using data for 304 field OB stars from the spatially complete, Runaways and Isolated O-Type Star Spectroscopic Survey of the SMC (RIOTS4). We obtain stellar masses and projected rotational velocities $v_r\sin i $ for the sample using RIOTS4 spectra, and use transverse velocities $v_{\rm loc}$ from $\it{Gaia}$ DR2 proper motions. Kinematic analyses of the masses, $v_r\sin i $, non-compact binaries, high-mass X-ray binaries, and Oe/Be stars largely support predictions for the statistical properties of the DES and BSS populations. We find that dynamical ejections dominate over supernova ejections by a factor of $\sim 2-3$ in the SMC, and our results suggest a high frequency of DES runaways and binary ejections. Objects seen as BSS runaways also include two-step ejections of binaries that are reaccelerated by SN kicks. We find that two-step runaways likely dominate the BSS runaway population. Our results further imply that any contribution from $\it{in-situ}$ field OB star formation is small. Finally, our data strongly support the post-mass-transfer model for the origin of classical Oe/Be stars, providing a simple explanation for the bimodality in the $v_r\sin i $ distribution and high, near-critical, Oe/Be rotation velocities. The close correspondence of Oe/Be stars with BSS predictions implies that the emission-line disks are long-lived.

==> anc/tab1.txt <==
Title: Runaway OB Stars in the Small Magellanic Cloud: Dynamical Versus Supernova Ejections
Authors: Dorigo Jones J., Oey M.S., Paggeot K., Castro N., Moe M.
Table: Kinematic Data and Fundamental Parameters for RIOTS4 Field OB Stars
======================================================================================================================
Byte-by-byte Description of file: tab1.txt
----------------------------------------------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
----------------------------------------------------------------------------------------------------------------------
   1-  5 I5     ---      ID       [107/84544] Massey 2002 (Cat. II/236) identifier (<M2002 SMC NNNNN> in Simbad)
   7- 24 A18    ---      SpType   MK spectral type (1)
  26- 32 A7     ---      Subgroup 'E', 'S', 'X' indicate EB, SB2, and HMXB, respectively; 'e' indicates Oe or Be star
  34- 36 I3     km/s     vloc     [2/260] Local residual transverse velocity from Paper I (Oey+, 2018, J/ApJ/867/L8)
  38- 39 I2     km/s   e_vloc     [11/47] Error on vloc
  41- 44 F4.1   Msun     M        [9.5/61.4]? Stellar mass
  46- 48 A3     ---    f_M        Flag on M (2)
  50- 53 F4.1  	Msun   e_M        [0.7/26.5]? Error on M (3)
  55- 58 A4     km/s     vsini    Projected rotational velocity (4)
  60- 61 A2     km/s   e_vsini    Error on vsini
  63- 66 F4.1   kK       Teff     [12.0/49.3]? Effective temperature
  68- 71 F4.1   kK     e_Teff     [1.2/10.8]? Error on Teff
  73- 76 F4.2   [Lsun]   logL     [4.09/6.03]? Log luminosity
  78- 81 F4.2   [Lsun] e_logL     [0.04/0.42]? Error on logL
----------------------------------------------------------------------------------------------------------------------
Note (1): Spectral types for the four B[e] stars (M2002-29267, 46398, 62661, 83480) are taken from Graus et al. 2012 
	  (2012ApJ...759...10G). The rest are from Lamb+, 2016, J/ApJ/817/113.
Note (2): ':' indicates uncertain stellar mass estimate (see Section 3.1); 'n' indicates one of the following:
	  The mass for SMC X-1 (M2002-77458) is taken from Rawls et al. 2011 (2011ApJ...730...25R), and those for
	  M2002-38024 and 59319 are taken from Lamb+, 2013, J/ApJ/763/101. For the mass of the 'mid' Oe star
	  M2002-73795 we calculated the average Teff from adopting O5e and O7e spectral types, and for the Oe star
	  M2002-75689 we adopted O3e and O9e spectral types. For the 'O + B' binaries (M2002-11238, 22178, 66160)
	  we calculated the average Teff from adopting O3 and O9 spectral types, in estimating masses.
Note (3): Error on mass for stars flagged with ':' is computed from the upper/lower limits on the mass range (see
	  Section 3.1). The mass errors for M2002-38024 and 59319 are '+1.6/-3.6' and '+5.3/-4.7', respectively,
	  taken from Lamb+, 2013, J/ApJ/763/101.
Note (4): '<' indicates vsini measurement for SB2 is an upper limit.
----------------------------------------------------------------------------------------------------------------------
  107 Be_3               -,-,-,e  20 21 14.9 :,-  6.3         22.2  7.4 4.52 0.42
 1037 B0.5 V             -,-,-,-  99 30 14.6 -,-  2.5   92 35 26.7  3.1 4.55 0.14
 1600 O8.5 V             E,-,-,-  43 30 26.8 -,-  1.5   91 17 35.5  1.5 5.11 0.05
 1631 B1e_2              -,-,-,e  51 23 14.6 -,-  3.2  197 11 23.4  3.7 4.71 0.19
 1830 B0.5 III           -,-,-,-  32 26 22.3 -,-  4.4   86 12 26.7  3.1 5.11 0.14
 2034 B                  -,-,-,-  21 26 17.2 :,-  7.4         22.2  7.4 4.67 0.42
 2093 B1e_3+             -,-,-,e  63 27 13.1 -,-  2.8         23.4  3.7 4.52 0.19
 3224 B1e_2+             -,-,-,e   9 21 19.2 -,-  4.3         23.4  3.7 5.00 0.19
 3459 O9.5 I             -,-,-,-   7 27 33.3 -,-  2.5  238 17 31.9  2.1 5.50 0.08
 3815 Be_2               -,-,-,e 147 29 17.2 :,-  7.4         22.2  7.4 4.67 0.42
 4294 Be_2               -,-,-,e   8 23 14.8 :,-  6.3         22.2  7.4 4.50 0.42
 4424 B0 III             -,-,-,-  13 33 19.1 -,-  2.2   72 19 29.6  2.6 4.87 0.11
 4919 B0 III             -,-,-,-  85 33 26.3 -,-  2.8  278 37 29.6  2.6 5.20 0.11
 5041 B0 V               -,-,-,-  13 28 21.5 -,-  2.9   80  9 29.6  2.6 4.95 0.11
 5313 O8.5 V             -,-,-,-  75 32 21.8 -,-  1.7         35.5  1.5 4.87 0.05
 5905 B0e_2              -,-,-,e   8 27 21.4 -,-  2.9  122  9 29.6  2.6 4.94 0.11
 6940 B1e_3+             -,-,-,e  68 19 16.5 -,-  3.7  121 33 23.4  3.7 4.87 0.19
 7254 O9.5 IIIe_2        -,-,-,e  64 23 26.3 -,-  2.0   87 12 31.9  2.1 5.14 0.08
 7329 Be_2               -,-,-,e  58 25 15.8 :,-  6.6  247 47 22.2  7.4 4.60 0.42
 7437 O6.5 I(f)          -,-,-,-  10 34 51.6 -,-  2.2  124 33 40.5  1.2 5.87 0.04
 7782 O8 V               -,-,-,-  33 37 28.3 -,-  1.4  263 28 36.9  1.3 5.25 0.04
 8098 B1e_3              -,-,-,e  44 34 19.1 -,-  4.3  203 30 23.4  3.7 5.00 0.19
 8609 B0 III             -,-,-,-  61 23 25.3 -,-  2.7   62 11 29.6  2.6 5.15 0.11
10026 Be_3+              -,-,-,e  95 25 17.1 :,-  7.3         22.2  7.4 4.66 0.42
10421 B1 V               -,-,-,-  23 36 12.4 -,-  2.6         23.4  3.7 4.44 0.19
10556 B0.2 V             -,-,-,-  20 36 21.0 -,-  3.3  239 24 28.5  2.8 5.01 0.12
11045 O8.5 V             -,-,-,-   2 35 22.3 -,-  1.7  172 41 35.5  1.5 4.90 0.05
11087 B1e_1              -,-,-,e  56 26 15.1 -,-  2.9         23.4  3.7 4.76 0.19
11213 Be_3+              -,-,-,e  40 17 18.8 :,-  7.7         22.2  7.4 4.80 0.42
11238 O + B              E,S,-,-  40 29 61.4 :,n 26.5 <159 22 44.7 10.8 5.83 0.29
11280 B1e_3              -,-,-,e  25 25 19.6 -,-  4.4  254  9 23.4  3.7 5.02 0.19
11623 O9 III:            -,-,-,-  80 24 32.4 -,-  3.0  126 35 33.8  1.8 5.45 0.06
11777 B0.2 V             -,-,-,-  40 27 24.5 -,-  3.3  253  6 28.5  2.8 5.22 0.12
12102 O9 IIIe_2          -,-,X,e  51 25 27.9 -,-  2.5         33.8  1.8 5.23 0.06
13075 O9.5 I             -,-,-,-  31 30 40.3 -,-  3.4   64  8 31.9  2.1 5.68 0.08
13314 B1 III             -,-,-,-  24 37 15.1 -,-  2.9   73  8 23.4  3.7 4.75 0.19
13682 Be_3               -,-,-,e  65 25 16.1 :,-  6.7         22.2  7.4 4.63 0.42
13831 B0.5 V             -,-,-,-  47 31 20.6 -,-  4.5   57 13 26.7  3.1 5.02 0.14
13896 O8 III((f))        -,-,-,-  46 33 34.9 -,-  2.4  131 15 36.9  1.3 5.49 0.04
14878 O9 III             -,-,-,-  33 31 28.4 -,-  2.6  282 15 33.8  1.8 5.25 0.06
15060 B0.2 III-IV        -,-,-,-  22 30 20.4 -,-  3.2   56  6 28.5  2.8 4.97 0.12
15263 B0.2 V             -,-,-,-  12 40 15.2 -,-  2.1  325 14 28.5  2.8 4.59 0.12
15271 O6 III((f))e_1     -,-,-,e  38 28 48.5 -,-  2.0  185 34 41.8  1.3 5.76 0.04
15742 O9 III             -,-,-,- 102 22 34.9 -,-  2.9  256 35 33.8  1.8 5.52 0.06
15854 B1e_3              -,-,-,e   6 16 15.5 -,-  3.4  169 46 23.4  3.7 4.79 0.19
16039 B1e_4+             -,-,-,e  53 21 17.2 -,-  3.8         23.4  3.7 4.91 0.19
16147 B0 V               -,-,-,-  40 34 25.4 -,-  2.7   43  9 29.6  2.6 5.16 0.11
16230 O9 III:            E,-,-,-  29 30 37.8 -,-  3.2  176 28 33.8  1.8 5.60 0.06
16587 B0 V               -,-,-,-  52 18 35.0 -,-  4.1         29.6  2.6 5.54 0.11
16616                    E,-,-,-  23 38      -,-                                 
18187 Be_2+              -,-,X,e  31 23 14.8 :,-  6.3         22.2  7.4 4.50 0.42
18301 B0.2 V             -,-,-,-  81 32 18.6 -,-  2.5   73 13 28.5  2.8 4.85 0.12
18329 O9.5 IIIe_4+  pec  -,-,-,e  24 20 25.4 -,-  1.9         31.9  2.1 5.20 0.08
19382 B0 V               -,-,-,-  41 33 26.4 -,-  2.8         29.6  2.6 5.20 0.11
19728 B1 I               -,-,-,-  28 36 31.4 -,-  8.2   70 11 23.4  3.7 5.53 0.19
20939 B1 II              -,-,-,-  37 21 17.8 -,-  4.0  196 18 23.4  3.7 4.95 0.19
21844 O8 III((f))        -,-,-,-  63 32 33.1 -,-  2.1   96 12 36.9  1.3 5.43 0.04
21877 O7 V               E,-,-,-  10 26 27.7 -,-  1.6   78 20 39.3  1.2 5.09 0.04
21983 O9.5 V             -,-,-,-  82 23 22.9 -,-  1.8         31.9  2.1 5.01 0.08
22178 O + B              -,S,-,-  23 24 60.2 :,n 24.8 <121  9 44.7 10.8 5.84 0.30
22321 O9.5 IIIpe_4+      -,-,-,e  15 20 37.6 -,-  3.3         31.9  2.1 5.62 0.08
22451 O9 III             -,-,-,-  39 23 28.9 -,-  2.6   61 18 33.8  1.8 5.28 0.06
23710 O9-B0 pe_3+        -,-,-,e  39 22 27.9 -,-  2.1         31.9  2.1 5.32 0.08
23859 B1e_3              -,-,-,e  28 21 14.4 -,-  3.2  217 30 23.4  3.7 4.69 0.19
23954 B1.5e_3+           -,-,-,e  22 22 13.1 -,-  3.0  181 16 19.4  4.3 4.61 0.28
24056 B1.5 III           -,-,-,-  28 23 18.5 -,-  5.4  133 35 19.4  4.3 4.95 0.28
24213 B0 III             -,-,-,-  14 35 22.0 -,-  3.0   62  8 29.6  2.6 4.99 0.11
24895 Be_3               -,-,-,e  23 24 20.2 :,-  8.1         22.2  7.4 4.90 0.42
27135 B1e_2              -,-,-,e  23 33 12.2 -,-  2.5  202 18 23.4  3.7 4.42 0.19
27600 B0.5 III           -,-,-,-  51 35 22.9 -,-  4.0   63 36 26.7  3.1 5.14 0.14
27712 B1.5 V             -,-,-,- 119 42 10.2 -,-  2.5  150 30 19.4  4.3 4.24 0.28
27736 B0e_2              -,-,X,e  12 26 25.8 -,-  2.7  184 36 29.6  2.6 5.17 0.11
27884 O7-8.5 Vpe_4+      -,-,-,e  33 26 35.4 -,-  2.6         35.5  1.5 5.50 0.05
28841 B1 III             -,-,-,-  28 36 17.6 -,-  3.9  237 32 23.4  3.7 4.93 0.19
29267 B0 I               -,-,X,-  37 11 54.0 -,-  5.0         29.5  2.6 6.03 0.11
29312 B0.7 III           -,-,-,-  33 31 11.9 -,-  1.9  121 35 25.5  3.3 4.31 0.16
30018 B0.2 III           -,-,-,-  78 34 18.5 -,-  2.2   90 13 28.5  2.8 4.77 0.12
30472 B1e_1              -,-,-,e  53 32 14.3 -,-  3.3  195 14 23.4  3.7 4.65 0.19
30492 B0.5               -,-,-,-  60 22 19.8 -,-  4.5  194 20 26.7  3.1 4.97 0.14
30744 B1 III + O9.5 Ve_2 E,S,-,e  28 22 24.0 :,-  2.3 <141  2 31.9  2.1 5.08 0.15
31699 B1e_1              -,-,X,e  60 21 14.5 -,-  3.2         23.4  3.7 4.71 0.19
32449 B1.5 III           -,-,X,-  15 25 12.9 -,-  2.9  188 40 19.4  4.3 4.59 0.28
32552 B0e_3              -,-,-,e  51 31 22.2 -,-  3.1         29.6  2.6 5.01 0.11
32752 Be_3+              -,-,-,e  83 21 18.6 :,-  7.7   94 28 22.2  7.4 4.78 0.42
33135 B0e_3+             -,-,-,e  21 26 18.3 -,-  2.6         29.6  2.6 4.81 0.11
33245 Be_1               -,-,-,e  43 24 12.3 :,-  5.0         22.2  7.4 4.28 0.42
33823 O9.5 III           -,-,-,-  36 30 22.5 -,-  2.4   82  8 31.9  2.1 4.99 0.08
34005 O9.5 V             -,-,-,-  33 44 19.0 -,-  1.6   64 25 31.9  2.1 4.81 0.08
34315 B1 II              -,-,-,- 118 24 19.7 -,-  4.6   62 23 23.4  3.7 5.03 0.19
34457 B0 III             -,-,-,-  21 32 25.3 -,-  2.7   88 10 29.6  2.6 5.15 0.11
34651 Be_1               -,-,-,e  22 24 15.4 :,-  6.5         22.2  7.4 4.56 0.42
34988 Be_2               -,-,-,e  39 22 15.8 :,-  6.6  177 31 22.2  7.4 4.60 0.42
35474 B1 III             -,-,-,-  42 28 23.2 -,-  4.4  193  8 23.4  3.7 5.16 0.19
35491 O8 V               -,-,-,-  34 26 29.3 -,-  1.8   68 30 36.9  1.3 5.30 0.04
35598 O8 V               -,-,-,-  45 31 22.3 -,-  1.6  210 28 36.9  1.3 4.83 0.04
36175 B1 II              -,-,-,-  26 28 31.9 -,-  8.3   95 18 23.4  3.7 5.55 0.19
36213 O9.5 III + B       -,S,-,- 121 32 29.2 :,-  3.9 <133  9 31.9  2.1 5.35 0.15
36294 B0.5e_1            -,-,X,e  25 20 20.0 -,-  4.6  143 26 26.7  3.1 4.99 0.14
36514 O9 V               -,-,-,- 103 37 20.8 -,-  1.9   69  4 33.8  1.8 4.90 0.06
36815 Be_2               -,-,-,e  39 30 14.8 :,-  6.3         22.2  7.4 4.51 0.42
36975 Be_4+              -,-,-,e  52 32 15.0 :,-  6.4  124 27 22.2  7.4 4.52 0.42
38024 O4 V((f))          -,-,-,-  48 34 48.4 -,n       275 25 49.2  2.6 5.51 0.06
38036 O6.5-7: Vpe_3      -,-,-,e  50 23 38.5 -,-  1.5         39.3  1.2 5.54 0.04
38445 Be_4+              -,-,-,e  27 22 17.9 :,-  7.7  182 19 22.2  7.4 4.72 0.42
38921 B0 III             -,-,-,-  21 21 27.3 -,-  2.9         29.6  2.6 5.28 0.11
39211 O9.5 III           -,-,-,-  61 35 18.8 -,-  1.6   92 16 31.9  2.1 4.79 0.08
39904 B0e_2              -,-,-,e  38 23 18.9 -,-  2.7         29.6  2.6 4.86 0.11
40380 O7 V               -,-,-,-  40 32 34.9 -,-  1.6  273 16 39.3  1.2 5.45 0.04
40504 B1.5 III           -,-,-,-  99 24 12.7 -,-  2.9   71  9 19.4  4.3 4.56 0.28
41183 Be_1               -,-,-,e  42 22 15.4 :,-  6.5         22.2  7.4 4.56 0.42
41345 B1 III             -,-,-,-  49 36 12.4 -,-  2.6   76 26 23.4  3.7 4.45 0.19
41648 B0.5 III           E,-,-,-  27 23 23.2 -,-  4.1  116 20 26.7  3.1 5.15 0.14
43411 O9 V               -,-,-,-  60 32 24.4 -,-  2.6  180 23 33.8  1.8 5.07 0.06
43589 B0e_3              -,-,-,e  32 28 18.4 -,-  2.6         29.6  2.6 4.81 0.11
43724 O7 III((f))        -,-,-,-  49 31 32.9 -,-  1.7  100 12 39.3  1.2 5.38 0.04
44316 Be_3               -,-,-,e  64 25 12.8 :,-  5.2  201 44 22.2  7.4 4.36 0.42
44336 B1.5e              -,-,-,e  29 22 14.0 -,-  3.2         19.4  4.3 4.69 0.28
44965 B0e_2              -,-,-,e  24 27 24.6 -,-  2.6         29.6  2.6 5.09 0.11
45640 B1e_2              -,-,-,e  43 22 19.5 -,-  4.4  134 10 23.4  3.7 5.02 0.19
46035 O7 V               -,-,-,-  16 25 33.2 -,-  1.7  337 26 39.3  1.2 5.39 0.04
46317 O8.5 V             -,-,-,-  18 32 23.5 -,-  1.6  155 25 35.5  1.5 4.99 0.05
46398 B7 I               -,-,-,-  48 17 16.0 -,-  4.0         12.3  4.6 4.90 0.41
46831 O7.5-9 V           -,-,-,-  32 31 21.2 -,-  1.9   63  6 33.8  1.8 4.92 0.06
47029 B0.2 V             -,-,-,-  68 28 16.2 -,-  2.2   59 38 28.5  2.8 4.70 0.12
47478 O7 V               -,-,-,-  50 27 27.4 -,-  1.6   61 31 39.3  1.2 5.08 0.04
47668 Be                 -,-,-,e  51 22 12.7 :,-  5.1         22.2  7.4 4.35 0.42
48037 B0e_3              -,-,-,e  34 16 26.4 -,-  2.8         29.6  2.6 5.20 0.11
48057 B0.2e_3+           -,-,-,e  17 21 19.9 -,-  3.0  176 37 28.5  2.8 4.94 0.12
48170 O9.5 V             -,-,-,-  56 32 25.2 -,-  1.9         31.9  2.1 5.19 0.08
48266 B0e_3+             -,-,-,e  15 23 21.6 -,-  2.9         29.6  2.6 4.96 0.11
48601 B0 III             -,-,-,-  79 23 28.2 -,-  2.9   65  7 29.6  2.6 5.32 0.11
49014 B0e_3+             -,-,X,e  45 20 22.7 -,-  3.6  105 18 29.6  2.6 5.04 0.11
49580 O9.5 IV            -,-,-,-  57 24 25.5 -,-  2.2  273 30 31.9  2.1 5.10 0.08
49825 B0.2 III           -,-,-,-  34 31 16.2 -,-  2.2   76 13 28.5  2.8 4.70 0.12
49937 B0V                E,-,-,-  24 33 18.5 -,-  2.6  251 11 29.6  2.6 4.82 0.11
50095 O9 Ve_4+           -,-,-,e  24 18 29.7 -,-  2.8  195 50 33.8  1.8 5.31 0.06
50331                    -,-,-,-  39 29      -,-                                 
50396 Be_2               -,-,-,e  20 23 15.0 :,-  6.3  281 35 22.2  7.4 4.52 0.42
50609 B1 I               -,-,-,-  42 29 31.2 -,-  8.1   70 23 23.4  3.7 5.52 0.19
50791 O8 V               -,-,-,- 100 28 23.9 -,-  1.2  212 16 36.9  1.3 4.98 0.04
51214 Be_3               -,-,-,e  39 26 16.1 :,-  6.7         22.2  7.4 4.63 0.42
51234 B1.5 III           -,-,-,-  25 26 17.3 -,-  4.5  105  6 19.4  4.3 4.87 0.28
51236 Be_4+              -,-,-,e  17 21 15.6 :,-  6.5  279 16 22.2  7.4 4.58 0.42
51373 O8 IIIze_3         -,-,-,e  77 20 42.3 -,-  2.9         36.9  1.3 5.69 0.04
51384 O9.5 Ia            E,-,-,-  33 27 33.3 -,-  2.5  121 26 31.9  2.1 5.50 0.08
51419 O9 III             -,-,-,-  47 41 20.0 -,-  1.8         33.8  1.8 4.83 0.06
51424 B1e_3+             -,-,-,e  16 24 14.3 -,-  3.3  261  9 23.4  3.7 4.65 0.19
51435 O9 III-V           -,-,-,-  11 30 20.1 -,-  1.8   57 10 33.8  1.8 4.84 0.06
51500 O6 V               -,-,-,-  79 34 29.9 -,-  2.0         41.8  1.3 5.09 0.04
52257 B0e_3              -,-,X,e   9 19 24.1 -,-  2.6         29.6  2.6 5.07 0.11
52865 B0-B0.5e_4         -,-,X,e  26 22 25.2 -,-  2.7  307 43 29.6  2.6 5.12 0.11
52959 B0 V               -,-,-,-  89 32 15.9 -,-  1.7  362 24 29.6  2.6 4.56 0.11
53319 B0 V               -,-,-,-  45 34 17.3 -,-  1.9  174 31 29.6  2.6 4.70 0.11
53360 O7-9p:e_2          -,-,-,e  51 26 26.7 -,-  0.7         36.9  1.3 5.14 0.04
54456 B0 III             -,-,-,-  55 27 27.5 -,-  2.9   49 14 29.6  2.6 5.28 0.11
54721 O9 III             -,-,-,-  21 32 43.9 -,-  3.3         33.8  1.8 5.76 0.06
55417 B1e_4+             -,-,-,e  30 24 15.7 -,-  3.5  216 34 23.4  3.7 4.81 0.19
55952 B0.2 V             -,-,-,-  34 30 18.8 -,-  2.2         28.5  2.8 4.79 0.12
56503 O9 Ve_2            -,-,-,e  74 28 24.2 -,-  2.2         33.8  1.8 5.06 0.06
57397 B1e_3+             -,-,-,e  43 22 15.3 -,-  3.3  104 19 23.4  3.7 4.78 0.19
58756 Be_3+              -,-,-,e  23 22 17.9 :,-  7.7         22.2  7.4 4.72 0.42
58864 B0e_3              -,-,-,e 103 27 20.9 -,-  2.3         29.6  2.6 4.91 0.11
59319 early Ope_3        -,-,-,e  29 18 37.0 -,n              49.3  6.1 5.75 0.15
59421 B1 III             -,-,-,-  78 28 18.8 -,-  4.2  192 12 23.4  3.7 4.98 0.19
59867 B0e_3+             -,-,-,e  19 18 26.4 -,-  2.8         29.6  2.6 5.20 0.11
59897 B0e_3              -,-,-,e  30 29 17.7 -,-  2.0  225 13 29.6  2.6 4.76 0.11
60439 O + B              -,S,-,-  28 27      -,-      <129 14 44.7 10.8 5.58 0.30
60460 O8.5 V             -,-,-,-  42 29 21.7 -,-  1.7   96 20 35.5  1.5 4.87 0.05
61039 O9.5 V             -,-,-,-  31 31 17.3 -,-  1.5         31.9  2.1 4.69 0.08
61543 B                  -,-,-,-  43 26 12.8 :,-  5.1   82  3 22.2  7.4 4.36 0.42
61842 B1 III             -,-,-,-  13 21 23.5 -,-  4.5  179 21 23.4  3.7 5.17 0.19
62416 O9 V               -,-,-,-  62 30 25.9 -,-  2.3         33.8  1.8 5.14 0.06
62638 O9.5 III-Ve_2      -,-,-,e  39 25 25.3 -,-  2.2  234 35 31.9  2.1 5.09 0.08
62661 B8 I               -,-,-,-  38 27 13.5 -,-  5.2   89 11 12.0  4.6 4.70 0.40
63112 B0.5e_3+           -,-,-,e  27 21 18.5 -,-  3.5  284 12 26.7  3.1 4.82 0.14
63284 B1e_3+             -,-,-,e  55 21 22.5 -,-  4.5  102 13 23.4  3.7 5.13 0.19
63413 O9.5 Ia            -,-,-,-  81 19 35.8 -,-  3.3   85 14 31.9  2.1 5.58 0.08
63842 B1 V               -,-,-,-  49 27 14.0 -,-  3.2  244 37 23.4  3.7 4.61 0.19
63877 B0.2 V             -,-,-,-  35 31 15.9 -,-  2.1   59  7 28.5  2.8 4.66 0.12
64032 B1e_2+             -,-,-,e  17 22 14.4 -,-  3.1  320 36 23.4  3.7 4.67 0.19
64453 B1e_3+             -,-,-,e  18 20 29.2 -,-  7.5  107 19 23.4  3.7 5.43 0.19
64710 B1.5e_3+           -,-,-,e  35 23 13.2 -,-  2.9  213 45 19.4  4.3 4.55 0.28
64773 O8.5 V             -,-,-,-  55 33 20.7 -,-  1.7         35.5  1.5 4.82 0.05
65103 Be_2+              -,-,-,e  28 23 13.5 :,-  5.5  280 23 22.2  7.4 4.45 0.42
65318 O9 Ve_1            -,-,-,e  29 29 21.2 -,-  1.9  178 15 33.8  1.8 4.93 0.06
65346 O8 V               -,-,-,-  77 39 23.4 -,-  1.2   85 23 36.9  1.3 4.94 0.04
65355 O8 V + O9          E,S,-,- 109 34 22.7 :,-  1.6         36.9  1.3 4.87 0.15
66160 O + B              -,S,-,-  46 34 58.9 :,n 17.6  <73  7 44.7 10.8 5.99 0.30
66302 B1e_3+             -,-,-,e  65 25 15.1 -,-  2.9  125 13 23.4  3.7 4.75 0.19
66415 O9.7 Ia            -,-,-,-  79 22 33.2 -,-  3.4  168 27 31.0  2.3 5.51 0.09
66507 B1e_3+             -,-,-,e  53 26 14.3 -,-  3.2         23.4  3.7 4.63 0.19
67060 O7 Vz              E,-,-,-  30 27 29.8 -,-  1.5  141 26 39.3  1.2 5.21 0.04
67269 O7 V               -,-,-,- 102 35 29.9 -,-  1.5         39.3  1.2 5.22 0.04
67305 B1.5e_3            -,-,-,e  38 23 10.5 -,-  2.8  162 29 19.4  4.3 4.33 0.28
67334 B0 V               -,-,-,- 136 31 18.2 -,-  2.5  288 11 29.6  2.6 4.80 0.11
67893 B0e_3+             -,-,-,e  61 22 30.2 -,-  3.1         29.6  2.6 5.36 0.11
68071 O9.5 III           -,-,-,-  25 40 17.9 -,-  1.5   73 13 31.9  2.1 4.73 0.08
68157 B0.2 V             -,-,-,-  17 28 14.0 -,-  1.9   75 17 28.5  2.8 4.45 0.12
68427 B0.2e_4            -,-,-,e   8 22 36.6 -,-  5.4  183  5 28.5  2.8 5.59 0.12
68621 O9.5 III           -,-,-,-  40 23 21.4 -,-  1.9         31.9  2.1 4.92 0.08
68756 O7.5 III:          -,-,-,-  48 35 29.1 -,-  1.7         38.2  1.2 5.26 0.04
68963 B0 V               -,-,-,-  21 47 15.7 -,-  1.7  243 34 29.6  2.6 4.55 0.11
69155 B0.2 III           -,-,-,-  50 35 18.9 -,-  2.4  156 19 28.5  2.8 4.80 0.12
69460 O6.5 III((f))e_2   -,-,-,e  21 29 30.0 -,-  1.8  153 47 40.5  1.2 5.22 0.04
69555 O6.5 V             -,-,-,-  74 29 30.0 -,-  1.8   79 23 40.5  1.2 5.22 0.04
69630 B1 II              -,-,-,-  50 29 15.4 -,-  3.4   72 29 23.4  3.7 4.79 0.19
69769 B1.5 V             -,-,-,-  27 27  9.5 -,-  2.6  199 24 19.4  4.3 4.13 0.28
70149 O9 V               -,-,-,-  88 38 23.4 -,-  2.1  197 31 33.8  1.8 5.02 0.06
70663 B1.5e_1            -,-,-,e  29 23 12.7 -,-  2.9  134 21 19.4  4.3 4.57 0.28
71002 O9.5 III           -,-,-,-  45 33 25.4 -,-  1.9  132 13 31.9  2.1 5.20 0.08
71409 Be_3               -,-,-,e  33 30 17.5 :,-  7.6         22.2  7.4 4.69 0.42
71652 B0.5e_2            -,-,-,e  53 35 16.1 -,-  2.6         26.7  3.1 4.70 0.14
71815 O8 V               -,-,-,-  12 45 21.8 -,-  1.7  370  6 36.9  1.3 4.78 0.04
72204 O8 V + O8 V        -,S,-,-  40 44 24.2 :,-  2.0         36.9  1.3 4.97 0.15
72208 B1 II              -,-,-,- 118 28 30.8 -,-  8.0   73  7 23.4  3.7 5.50 0.19
72210 B0e_3              -,-,-,e  32 27 26.5 -,-  2.8         29.6  2.6 5.21 0.11
72656 B0-1.5 III         -,-,-,- 168 32 12.8 -,-  2.7  233 31 23.4  3.7 4.49 0.19
72884 O9 V               -,-,-,-  26 41 20.3 -,-  1.9  258 17 33.8  1.8 4.85 0.06
72941 O9 V               -,-,-,-  76 33 19.3 -,-  1.7  136 46 33.8  1.8 4.76 0.06
73185 B                  -,-,-,-  66 27 12.9 :,-  5.2  294 17 22.2  7.4 4.37 0.42
73337 O8.5 I((f))        -,-,-,- 214 25 45.4 -,-  2.8  101 46 35.5  1.5 5.76 0.05
73355 B0e_2              -,-,-,e  73 18 24.9 -,-  2.6         29.6  2.6 5.10 0.11
73795 mid Oe_3+          -,-,-,e  27 29 38.1 :,n  5.1         42.1  2.8 5.46 0.08
73913 O9.5 I             -,-,-,- 113 25 34.2 -,-  2.6         31.9  2.1 5.53 0.08
73952 B1.5 II            -,-,-,- 112 25 22.9 -,-  7.0   63 13 19.4  4.3 5.26 0.28
74828 Be                 -,-,-,e  26 29 25.4 :,- 11.3         22.2  7.4 5.16 0.42
74946 B                  -,-,-,-  31 31 13.9 :,-  5.5  218 42 22.2  7.4 4.48 0.42
75210 O8.5 V             -,-,-,-  18 38 29.3 -,-  2.3   93 19 35.5  1.5 5.19 0.05
75626 O9 III-V           -,-,-,- 157 30 18.9 -,-  1.6   58  7 33.8  1.8 4.73 0.06
75689 Ope_3 pec          -,-,-,e  51 19 49.4 :,n 18.1         44.7 10.8 5.70 0.30
75719                    -,-,-,-  50 28      -,-                                 
75919 O9 IIIe_1          -,-,-,e  34 23 30.0 -,-  2.8         33.8  1.8 5.32 0.06
75980 B0e_3              -,-,-,e  18 24 26.9 -,-  2.8         29.6  2.6 5.26 0.11
76253 B0.2 V + B         -,S,-,-  57 37 13.4 :,-  1.1  <62  8 28.5  2.8 4.35 0.15
76371 O9.5 III           -,-,-,-  72 29 26.0 -,-  2.0   82 15 31.9  2.1 5.23 0.08
76654 Be_3               -,-,-,e  69 31 17.6 :,-  7.6         22.2  7.4 4.70 0.42
76657 O9-9.5 V           -,-,-,-  53 34 18.1 -,-  1.5  240 41 31.9  2.1 4.74 0.08
76870 Be                 -,-,-,e  88 24 14.8 :,-  6.3         22.2  7.4 4.50 0.42
77290 B0.5e_2+           -,-,-,e  51 32 18.8 -,-  3.6         26.7  3.1 4.85 0.14
77368 O6 V               -,-,-,-  76 25 39.3 -,-  2.5  286 39 41.8  1.3 5.48 0.04
77458 B0.2e_1            -,-,X,e  90 31 15.4 -,n  1.5  151 15 28.5  2.8 5.48 0.12
77609 B0.5 I             -,-,-,-  31 45 37.2 -,-  6.2   65 17 26.7  3.1 5.60 0.14
77734                    -,-,-,-  62 30      -,-                                 
77816 B0.2 III           -,-,-,-  33 28 18.7 -,-  2.5  135 22 28.5  2.8 4.86 0.12
77851 B0.2-1e_3+         -,-,X,e  42 26 23.4 -,-  4.1  143 37 26.7  3.1 5.16 0.14
78438 B0 V               E,-,-,-  22 30 16.7 -,-  1.8  240  8 29.6  2.6 4.64 0.11
78694 O8.5 IIIe_2+       -,-,-,e  45 26 31.8 -,-  1.5         35.5  1.5 5.37 0.05
79225 Be_4+              -,-,-,e  26 20 17.1 :,-  7.3         22.2  7.4 4.66 0.42
79248 O8.5 V             -,-,-,-  42 28 26.5 -,-  1.5  232 43 35.5  1.5 5.10 0.05
79326 Be                 -,-,-,e  21 26 15.1 :,-  6.4         22.2  7.4 4.53 0.42
79513 Be                 -,-,-,e 102 25 13.2 :,-  5.3         22.2  7.4 4.40 0.42
79587 B                  -,-,-,-  24 29 12.3 :,-  5.0         22.2  7.4 4.29 0.42
79697 Be_4               -,-,-,e  19 35 15.1 :,-  6.4  166 20 22.2  7.4 4.53 0.42
79976 Be_3+              -,-,-,e   5 22 17.6 :,-  7.6         22.2  7.4 4.70 0.42
80075 B                  -,-,-,-  15 31 12.4 :,-  5.0         22.2  7.4 4.30 0.42
80352 Be                 -,-,-,e  22 22 19.1 :,-  7.6         22.2  7.4 4.84 0.42
80412 B0.7 II            -,-,-,-  30 23 25.7 -,-  4.7   95 38 25.5  3.3 5.26 0.16
80545 B0.5 II            -,-,-,-  68 24 25.1 -,-  4.5   78 18 26.7  3.1 5.22 0.14
80573 B1 V               -,-,-,- 260 28 15.0 -,-  3.3  304 28 23.4  3.7 4.75 0.19
80579 B0.7 V             -,-,-,-  22 28 15.0 -,-  3.2  306  8 25.5  3.3 4.66 0.16
80998 O8 V               -,-,-,-  55 25 27.5 -,-  0.9  197 39 36.9  1.3 5.19 0.04
81019 O9.5 V             -,-,-,-  80 31 24.7 -,-  2.0         31.9  2.1 5.06 0.08
81071 Be_1               -,-,-,e  10 21 17.0 :,-  7.3         22.2  7.4 4.66 0.42
81258 B0-1.5 V           E,-,-,- 201 36 11.9 -,-  2.3  148 36 23.4  3.7 4.31 0.19
81465 Be_3               -,-,-,e  27 18 15.7 :,-  6.5         22.2  7.4 4.59 0.42
81634 B1.5 Ve_3          -,-,-,e   8 24 13.1 -,-  2.8  196 17 19.4  4.3 4.53 0.28
81646 O8 V               -,-,-,-  27 26 28.0 -,-  1.3         36.9  1.3 5.23 0.04
81647 B0.2 V             -,-,-,-  42 33 16.1 -,-  2.2   81 14 28.5  2.8 4.69 0.12
81941 O9.5 III           -,-,-,-  11 27 25.0 -,-  1.9  127 17 31.9  2.1 5.18 0.08
82322 O9.5 III           -,-,-,-  45 32 22.5 -,-  2.4   67 15 31.9  2.1 4.98 0.08
82328 B0e_2              -,-,-,e  36 23 19.5 -,-  2.3  200 30 29.6  2.6 4.90 0.11
82387 Be                 -,-,-,e  45 33 11.7 :,-  4.8         22.2  7.4 4.19 0.42
82408 B1 III             -,-,-,-  38 29 13.8 -,-  2.9   64 13 23.4  3.7 4.58 0.19
82444 B0 V               -,-,-,-  64 31 16.9 -,-  1.8  240 25 29.6  2.6 4.66 0.11
82489 O9: IIIpe_4+       -,-,-,e  44 21 31.7 -,-  3.1         33.8  1.8 5.42 0.06
82711 B1 V               -,-,X,-  23 23 17.3 -,-  3.8         23.4  3.7 4.91 0.19
82783 B0.5 V             -,-,-,-  20 30 14.0 -,-  2.2  130 24 26.7  3.1 4.48 0.14
83017 O9.5 III           -,-,-,- 106 37 18.1 -,-  1.5   74  8 31.9  2.1 4.74 0.08
83073 B0.7 V             -,-,-,-  43 39 13.1 -,-  2.1  124 27 25.5  3.3 4.46 0.16
83074 Be                 -,-,-,e  34 36 10.9 :,-  4.3         22.2  7.4 4.09 0.42
83171 B0e_2              -,-,-,e  28 23 24.4 -,-  2.6  238 43 29.6  2.6 5.08 0.11
83224 B1e_3              -,-,-,e  39 26 15.8 -,-  3.5  159 25 23.4  3.7 4.83 0.19
83232 B1.5 III           -,-,-,-  37 26 12.8 -,-  2.8  147 24 19.4  4.3 4.51 0.28
83480 B6 I               -,-,-,-  76 24 12.2 -,-  4.0   62 13 14.0  4.6 4.57 0.41
83510 O8 V               -,-,-,-  45 42 20.9 -,-  1.7  217 36 36.9  1.3 4.69 0.04
83651 B                  -,-,-,-  39 28 12.1 :,-  4.9  233 37 22.2  7.4 4.25 0.42
83678 O8.5 III           -,-,-,-  60 36 42.3 -,-  2.5  111 21 35.5  1.5 5.70 0.05
83962 Be_2               -,-,-,e  24 29 15.8 :,-  6.6         22.2  7.4 4.60 0.42
84277 B1e_1              -,-,-,e  58 42 14.3 -,-  3.3  212 19 23.4  3.7 4.65 0.19
84544 Be_2               -,-,-,e  34 26 12.8 :,-  5.2         22.2  7.4 4.36 0.42
15690 O6 V((f))          E,-,-,-  14 24 48.0 -,-  1.8  139 14 41.8  1.3 5.75 0.04
17963 B0.2 V             -,-,-,-  38 42 16.2 -,-  2.2   62 35 28.5  2.8 4.70 0.12
18200 B0e_3              -,-,X,e  23 23 26.7 -,-  2.7  231 26 29.6  2.6 5.23 0.11
24982 O8 V               -,-,-,-  79 34 24.1 -,-  1.2  283 35 36.9  1.3 5.00 0.04
25912 O5 V               -,-,-,- 133 29 39.9 -,-  3.7  314 24 44.9  1.8 5.45 0.05
27272 B0.7 III + B       E,S,-,-  74 29 18.9 :,-  2.8 <139  3 25.5  3.3 4.90 0.15
28153 O9.5 V             -,-,-,-  79 35 21.5 -,-  1.9         31.9  2.1 4.93 0.08
38302 B1 V               -,-,-,-   9 25 13.1 -,-  2.7  138 24 23.4  3.7 4.52 0.19
40341 O8.5 III((f))      -,-,-,-  33 23 30.6 -,-  1.3  109 26 35.5  1.5 5.33 0.05
41095 O9.5-B0 V + Be_3   -,S,-,e  55 26 22.6 :,-  3.4         31.9  2.1 4.97 0.15
44634 O9.5-B0 V          -,-,-,-  27 28 17.1 -,-  1.5  152 41 31.9  2.1 4.66 0.08
45677 O9.5 III           -,-,-,-  22 25 30.8 -,-  2.5   69 13 31.9  2.1 5.42 0.08
48672 O7.5 V             -,-,-,-  62 24 29.0 -,-  1.7  439 28 38.2  1.2 5.25 0.04
53373 O9 V               -,-,-,-  52 28 29.3 -,-  2.7         33.8  1.8 5.29 0.06
